A Faster Algorithm for Finding Closest Pairs in Hamming Metric

We study the Closest Pair Problem in Hamming metric, which asks to find the pair with the smallest Hamming distance in a collection of binary vectors. We give a new randomized algorithm for the problem on uniformly random input outperforming previous approaches whenever the dimension of input points is small compared to the dataset size. For moderate to large dimensions, our algorithm matches the time complexity of the previously best-known locality sensitive hashing based algorithms. Technically our algorithm follows similar design principles as Dubiner (IEEE Trans. Inf. Theory 2010) and May-Ozerov (Eurocrypt 2015). Besides improving the time complexity in the aforementioned areas, we significantly simplify the analysis of these previous works. We give a modular analysis, which allows us to investigate the performance of the algorithm also on non-uniform input distributions. Furthermore, we give a proof of concept implementation of our algorithm which performs well in comparison to a quadratic search baseline. This is the first step towards answering an open question raised by May and Ozerov regarding the practicability of algorithms following these design principles.

==> plots/.ipynb_checkpoints/size-k_subsets-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "#compute probabilities of for given branch in the binary tree\n",
    "def split_weights(n,k):\n",
    "    v0=binomial(n-1,k)\n",
    "    v1=binomial(n-1,k-1)\n",
    "    return v0/(v0+v1),v1/(v0+v1)\n",
    "\n",
    "#compute all probabilities for the binary tree\n",
    "def circuit_layout(n,k):\n",
    "    L=[]\n",
    "    for i in range(n):\n",
    "        for j in range(min(i,k-1),-1,-1):\n",
    "            if n-i >= k-j:\n",
    "                L.append([n-i,k-j,split_weights(n-i,k-j)])\n",
    "    return L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "#draw circuit using qiskit\n",
    "import numpy as np\n",
    "from qiskit import *\n",
    "def draw_circuit(n,k):\n",
    "    q=QuantumRegister(n,\"q\")\n",
    "    a=QuantumRegister(k,\"a\")\n",
    "    circuit = QuantumCircuit(q,a)\n",
    "    L=circuit_layout(n,k)\n",
    "    circuit.x(n+k-1)\n",
    "    for i in L:\n",
    "        if i[0]!=cur:\n",
    "            circuit.barrier()\n",
    "            cur=i[0]\n",
    "        if(i[2]==(0,1)):\n",
    "            circuit.cx(n+i[1]-1,n-i[0])\n",
    "        else:\n",
    "            if i[0]!=n:\n",
    "                circuit.cry(float(2*arccos(sqrt(i[2][0]))),n+i[1]-1,n-i[0])\n",
    "            else:\n",
    "                circuit.ry(float(2*arccos(sqrt(i[2][0]))),0)\n",
    "        if i[1]!=1:\n",
    "            circuit.cswap(n-i[0],n-1+i[1],n-1+i[1]-1)\n",
    "        else:\n",
    "            circuit.cx(n-i[0],n)\n",
    "\n",
    "    return circuit.draw(\"mpl\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "from qibo.models import Circuit\n",
    "from qibo import gates\n",
    "\n",
    "def create_qibo_circuit(n,k):\n",
    "    c=Circuit(int(n+k))\n",
    "    L=circuit_layout(n,k)\n",
    "    #print(L)\n",
    "    cur=n\n",
    "    c.add(gates.X(n+k-1))\n",
    "    for i in L:\n",
    "        if(i[2]==(0,1)):\n",
    "            c.add(gates.CNOT(n+i[1]-1,n-i[0]))\n",
    "        else:\n",
    "            if i[0]!=n:\n",
    "                c.add(gates.CRY(n+i[1]-1,n-i[0],float(2*arccos(sqrt(i[2][0])))))\n",
    "            else:\n",
    "                c.add(gates.RY(0,float(2*arccos(sqrt(i[2][0])))))\n",
    "        if i[1]!=1:\n",
    "            g=gates.SWAP(n-1+i[1],n-1+i[1]-1)\n",
    "            g.controlled_by(n-i[0])\n",
    "            c.add(g)\n",
    "        else:\n",
    "            c.add(gates.CNOT(n-i[0],n))\n",
    "    return c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "00111 0.1000133\n",
      "01011 0.0999117\n",
      "01101 0.1000207\n",
      "01110 0.1000496\n",
      "10011 0.1000526\n",
      "10101 0.0999812\n",
      "10110 0.0999885\n",
      "11001 0.1001478\n",
      "11010 0.0999761\n",
      "11100 0.0998585\n"
     ]
    }
   ],
   "source": [
    "#example for 5-bit values with 3 bits set (n=5, k=3)\n",
    "c=create_qibo_circuit(5,3)\n",
    "c.add(gates.M(0,1,2,3,4))\n",
    "measure=c(nshots=int(100000))\n",
    "for i in measure.frequencies():\n",
    "    print(i,measure.frequencies()[i]/100000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1411x505.68 with 1 Axes>"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "draw_circuit(5,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plots/size-k_subsets.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "#compute probabilities of for given branch in the binary tree\n",
    "def split_weights(n,k):\n",
    "    v0=binomial(n-1,k)\n",
    "    v1=binomial(n-1,k-1)\n",
    "    return v0/(v0+v1),v1/(v0+v1)\n",
    "\n",
    "#compute all probabilities for the binary tree\n",
    "def circuit_layout(n,k):\n",
    "    L=[]\n",
    "    for i in range(n):\n",
    "        for j in range(min(i,k-1),-1,-1):\n",
    "            if n-i >= k-j:\n",
    "                L.append([n-i,k-j,split_weights(n-i,k-j)])\n",
    "    return L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "#draw circuit using qiskit\n",
    "import numpy as np\n",
    "from qiskit import *\n",
    "def draw_circuit(n,k):\n",
    "    q=QuantumRegister(n,\"q\")\n",
    "    a=QuantumRegister(k,\"a\")\n",
    "    circuit = QuantumCircuit(q,a)\n",
    "    L=circuit_layout(n,k)\n",
    "    circuit.x(n+k-1)\n",
    "    for i in L:\n",
    "        if i[0]!=cur:\n",
    "            circuit.barrier()\n",
    "            cur=i[0]\n",
    "        if(i[2]==(0,1)):\n",
    "            circuit.cx(n+i[1]-1,n-i[0])\n",
    "        else:\n",
    "            if i[0]!=n:\n",
    "                circuit.cry(float(2*arccos(sqrt(i[2][0]))),n+i[1]-1,n-i[0])\n",
    "            else:\n",
    "                circuit.ry(float(2*arccos(sqrt(i[2][0]))),0)\n",
    "        if i[1]!=1:\n",
    "            circuit.cswap(n-i[0],n-1+i[1],n-1+i[1]-1)\n",
    "        else:\n",
    "            circuit.cx(n-i[0],n)\n",
    "\n",
    "    return circuit.draw(\"mpl\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "from qibo.models import Circuit\n",
    "from qibo import gates\n",
    "\n",
    "def create_qibo_circuit(n,k):\n",
    "    c=Circuit(int(n+k))\n",
    "    L=circuit_layout(n,k)\n",
    "    #print(L)\n",
    "    cur=n\n",
    "    c.add(gates.X(n+k-1))\n",
    "    for i in L:\n",
    "        if(i[2]==(0,1)):\n",
    "            c.add(gates.CNOT(n+i[1]-1,n-i[0]))\n",
    "        else:\n",
    "            if i[0]!=n:\n",
    "                c.add(gates.CRY(n+i[1]-1,n-i[0],float(2*arccos(sqrt(i[2][0])))))\n",
    "            else:\n",
    "                c.add(gates.RY(0,float(2*arccos(sqrt(i[2][0])))))\n",
    "        if i[1]!=1:\n",
    "            g=gates.SWAP(n-1+i[1],n-1+i[1]-1)\n",
    "            g.controlled_by(n-i[0])\n",
    "            c.add(g)\n",
    "        else:\n",
    "            c.add(gates.CNOT(n-i[0],n))\n",
    "    return c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "00111 0.1000133\n",
      "01011 0.0999117\n",
      "01101 0.1000207\n",
      "01110 0.1000496\n",
      "10011 0.1000526\n",
      "10101 0.0999812\n",
      "10110 0.0999885\n",
      "11001 0.1001478\n",
      "11010 0.0999761\n",
      "11100 0.0998585\n"
     ]
    }
   ],
   "source": [
    "#example for 5-bit values with 3 bits set (n=5, k=3)\n",
    "c=create_qibo_circuit(5,3)\n",
    "c.add(gates.M(0,1,2,3,4))\n",
    "measure=c(nshots=int(100000))\n",
    "for i in measure.frequencies():\n",
    "    print(i,measure.frequencies()[i]/100000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1411x505.68 with 1 Axes>"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "draw_circuit(5,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

